Clusters as benchmarks for measuring fundamental stellar parameters

In this contribution I will discuss fundamental stellar parameters as determined from young star clusters; specifically those with ages less than or approximately equal to that of the Pleiades. I will focus primarily on the use of stellar evolutionary models to determine the ages and masses of stars, as well as discuss the limitations of such models using a combination of both young clusters and eclipsing binary systems. In addition, I will also highlight a few interesting recent results from large on-going spectroscopic surveys (specifically Gaia-ESO and APOGEE/IN-SYNC) which are continuing to challenge our understanding of the formation and early evolutionary stages of young clusters.

==> Figs/Pleiades/pleiades.py <==
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.mlab as mlab
import matplotlib.font_manager
import matplotlib.patches as mpatches
from matplotlib.ticker import MultipleLocator
from matplotlib import rc
from pylab import *

rc('font',**{'family':'serif','serif':['Computer Modern']})
rc('text', usetex=True)

rcParams['figure.figsize'] = 8, 8
matplotlib.rc('xtick', labelsize=20)
matplotlib.rc('ytick', labelsize=20)
matplotlib.rcParams['xtick.major.size'] = 10
matplotlib.rcParams['ytick.major.size'] = 10
matplotlib.rcParams['xtick.minor.size'] = 5
matplotlib.rcParams['ytick.minor.size'] = 5
xminorLocator = MultipleLocator(0.05)
yminorLocator = MultipleLocator(0.5)

fig = plt.figure()
ax = fig.add_subplot(111)

no_rot_1 = np.genfromtxt('Isochr_Z0.014_Vini0.00_t06.000.dat', skip_header = 2,
                     usecols = (8, 10))

no_rot_1_mag = no_rot_1[:,0]
no_rot_1_col = no_rot_1[:,1]   

model_1, = plt.plot(no_rot_1_col, no_rot_1_mag, color = 'blue', label = 'Non-rotating', linestyle = '-')

no_rot_2 = np.genfromtxt('Isochr_Z0.014_Vini0.00_t06.500.dat', skip_header = 2,
                     usecols = (8, 10))

no_rot_2_mag = no_rot_2[:,0]
no_rot_2_col = no_rot_2[:,1]   

model_2, = plt.plot(no_rot_2_col, no_rot_2_mag, color = 'blue', linestyle = '-')

no_rot_3 = np.genfromtxt('Isochr_Z0.014_Vini0.00_t07.000.dat', skip_header = 2,
                     usecols = (8, 10))

no_rot_3_mag = no_rot_3[:,0]
no_rot_3_col = no_rot_3[:,1]   

model_3, = plt.plot(no_rot_3_col, no_rot_3_mag, color = 'blue', linestyle = '-')

no_rot_4 = np.genfromtxt('Isochr_Z0.014_Vini0.00_t07.500.dat', skip_header = 2,
                     usecols = (8, 10))

no_rot_4_mag = no_rot_4[:,0]
no_rot_4_col = no_rot_4[:,1]   

model_4, = plt.plot(no_rot_4_col, no_rot_4_mag, color = 'blue', linestyle = '-')

no_rot_5 = np.genfromtxt('Isochr_Z0.014_Vini0.00_t08.000.dat', skip_header = 2,
                     usecols = (8, 10))

no_rot_5_mag = no_rot_5[:,0]
no_rot_5_col = no_rot_5[:,1]   

model_5, = plt.plot(no_rot_5_col, no_rot_5_mag, color = 'blue', linestyle = '-')

rot_1 = np.genfromtxt('Isochr_Z0.014_Vini0.40_t06.000.dat', skip_header = 2,
                     usecols = (8, 10))

rot_1_mag = rot_1[:,0]
rot_1_col = rot_1[:,1]   

model_6, = plt.plot(rot_1_col, rot_1_mag, color = 'red', linestyle = '-')

rot_2 = np.genfromtxt('Isochr_Z0.014_Vini0.40_t06.500.dat', skip_header = 2,
                     usecols = (8, 10))

rot_2_mag = rot_2[:,0]
rot_2_col = rot_2[:,1]   

model_7, = plt.plot(rot_2_col, rot_2_mag, color = 'red', linestyle = '-')

rot_3 = np.genfromtxt('Isochr_Z0.014_Vini0.40_t07.000.dat', skip_header = 2,
                     usecols = (8, 10))

rot_3_mag = rot_3[:,0]
rot_3_col = rot_3[:,1]   

model_8, = plt.plot(rot_3_col, rot_3_mag, color = 'red', linestyle = '-')

rot_4 = np.genfromtxt('Isochr_Z0.014_Vini0.40_t07.500.dat', skip_header = 2,
                     usecols = (8, 10))

rot_4_mag = rot_4[:,0]
rot_4_col = rot_4[:,1]   

model_9, = plt.plot(rot_4_col, rot_4_mag, color = 'red', linestyle = '-')

rot_5 = np.genfromtxt('Isochr_Z0.014_Vini0.40_t08.000.dat', skip_header = 2,
                     usecols = (8, 10))

rot_5_mag = rot_5[:,0]
rot_5_col = rot_5[:,1]   

model_10, = plt.plot(rot_5_col, rot_5_mag, color = 'red', linestyle = '-')

legend([model_1, model_6], ['Non-rotating', 'Rotating'], loc = 'upper right', numpoints = 1, fontsize = 13, frameon = False)

plt.text(-0.45, -6.5, '1\,Myr', fontsize = 13)
plt.text(-0.25, -9.3, '3.2\,Myr', fontsize = 13)
plt.text(-0.1, -8.0, '10\,Myr', fontsize = 13)
plt.text(0.0, -5.5, '32\,Myr', fontsize = 13)
plt.text(0.1, -3.3, '100\,Myr', fontsize = 13)
#plt.text(-0.45, 3.5, 'Ekstr$\mathrm{\ddot{o}}$m et al. 2012, A\&A, 537, 146 models', fontsize = 13)

plt.axis([-0.5,0.5,4,-10])
plt.xlabel('$B$--$V$ [mag]', size = 20)
plt.ylabel('$M_{V}$ [mag]', size = 20)
ax.xaxis.set_minor_locator(xminorLocator)
ax.yaxis.set_minor_locator(yminorLocator)

plt.savefig('upper.pdf', format = 'pdf', transparent = True)
#plt.show()

